Uniformly well-posed hybridized discontinuous Galerkin/hybrid mixed discretizations for Biot's consolidation model

We consider the quasi-static Biot's consolidation model in a three-field formulation with the three unknown physical quantities of interest being the displacement $\boldsymbol{u}$ of the solid matrix, the seepage velocity $\boldsymbol{v}$ of the fluid and the pore pressure $p$. As conservation of fluid mass is a leading physical principle in poromechanics, we preserve this property using an $\boldsymbol{H}(\operatorname{div})$-conforming ansatz for $\boldsymbol{u}$ and $\boldsymbol{v}$ together with an appropriate pressure space. This results in Stokes and Darcy stability and exact, that is, pointwise mass conservation of the discrete model. The proposed discretization technique combines a hybridized discontinuous Galerkin method for the elasticity subproblem with a mixed method for the flow subproblem, also handled by hybridization. The latter allows for a static condensation step to eliminate the seepage velocity from the system while preserving mass conservation. The system to be solved finally only contains degrees of freedom related to $\boldsymbol{u}$ and $p$ resulting from the hybridization process and thus provides, especially for higher-order approximations, a very cost-efficient family of physics-oriented space discretizations for poroelasticity problems. We present the construction of the discrete model, theoretical results related to its uniform well-posedness along with optimal error estimates and parameter-robust preconditioners as a key tool for developing uniformly convergent iterative solvers. Finally, the cost-efficiency of the proposed approach is illustrated in a series of numerical tests for three-dimensional test cases.

==> tabledata/printconvorder.py <==
from math import *
h1_table = open('table.out','w')

for p in [1,2,3]:
    convfile = open('3d_order_' + str(p) + '.dat','r')
    nel = []
    l2uerr = []
    l2perr = []
    h1perr = []
    h1uerr = []
    l2verr = []

    for lines in convfile:
        linearray = lines.split()
        nel.append( float(linearray[0]))  
        h1uerr.append( float(linearray[1]))
        l2uerr.append( float(linearray[2]))
        h1perr.append( float(linearray[3]))
        l2perr.append( float(linearray[4]))
        l2verr.append( float(linearray[5]))

    h1_table.write('\\midrule'+ '\n')
    h1_table.write('\\multicolumn{9}{c}{$k=' + str(p) + '$}\\\\'+ '\n')
    if p > 1:
        h1_table.write(str(int(nel[0])) + '& \\num{'  + str(h1uerr[0]) + '}&' + '--'
                       + '& \\num{'  + str(  l2uerr[0])+ '}&' + '--'
                       + '& \\num{'  + str(  h1perr[0])+ '}&' + '--'
                       + '& \\num{'  + str(  l2perr[0])+ '}&' + '--'
                       + '& \\num{'  + str(  l2verr[0])+ '}&' + '--'
                       + '\\\\' + '\n')
    else:
        h1_table.write(str(int(nel[0])) + '& \\num{'  + str(h1uerr[0]) + '}&' + '--'
                       + '& \\num{'  + str(  l2uerr[0])+ '}&' + '--'
                       + '& -- &' + '--'
                       + '& \\num{'  + str(  l2perr[0])+ '}&' + '--'
                       + '& \\num{'  + str(  l2verr[0])+ '}&' + '--'
                       + '\\\\' + '\n')
    FORMATEOC = "{:.2f}"
    for i in range(1,len(nel)):
        if p >1:
            h1_table.write(str(int(nel[i]))
                           + '& \\num{'  + str(  h1uerr[i]) + '}&\\numeoc{' + FORMATEOC.format(abs(log(h1uerr[i]/h1uerr[i-1]) / log(0.5))) + '}'
                           + '& \\num{'  + str(  l2uerr[i]) + '}&\\numeoc{' + FORMATEOC.format(abs(log(l2uerr[i]/l2uerr[i-1]) / log(0.5))) + '}'
                           + '& \\num{'  + str(  h1perr[i]) + '}&\\numeoc{' + FORMATEOC.format(abs(log(h1perr[i]/h1perr[i-1]) / log(0.5))) + '}'
                           + '& \\num{'  + str(  l2perr[i]) + '}&\\numeoc{' + FORMATEOC.format(abs(log(l2perr[i]/l2perr[i-1]) / log(0.5))) + '}'
                           + '& \\num{'  + str(  l2verr[i]) + '}&\\numeoc{' + FORMATEOC.format(abs(log(l2verr[i]/l2verr[i-1]) / log(0.5))) + '}'
                           + '\\\\' + '\n')
        else:
            h1_table.write(str(int(nel[i]))
                           + '& \\num{'  + str(  h1uerr[i]) + '}&\\numeoc{' + FORMATEOC.format(abs(log(h1uerr[i]/h1uerr[i-1]) / log(0.5))) + '}'
                           + '& \\num{'  + str(  l2uerr[i]) + '}&\\numeoc{' + FORMATEOC.format(abs(log(l2uerr[i]/l2uerr[i-1]) / log(0.5))) + '}'
                           + '& ' + '--' + '&' + '--'
                           + '& \\num{'  + str(  l2perr[i]) + '}&\\numeoc{' + FORMATEOC.format(abs(log(l2perr[i]/l2perr[i-1]) / log(0.5))) + '}'
                           + '& \\num{'  + str(  l2verr[i]) + '}&\\numeoc{' + FORMATEOC.format(abs(log(l2verr[i]/l2verr[i-1]) / log(0.5))) + '}'
                           + '\\\\' + '\n')

